Asymptotic Expansion for Nonlinear Filtering in the Small System Noise Regime

We propose a new asymptotic expansion method for nonlinear filtering, based on a small parameter in the system noise. The conditional expectation is expanded as a power series in the noise level, with each coefficient computed by solving a system of ordinary differential equations. This approach mitigates the trade-off between computational efficiency and accuracy inherent in existing methods such as Gaussian approximations and particle filters. Moreover, by incorporating an Edgeworth-type expansion, our method captures complex features of the conditional distribution, such as multimodality, with significantly lower computational cost than conventional filtering algorithms.

==> scripts/Avec_solve.cpp <==
// [[Rcpp::depends(RcppArmadillo)]]
#include <RcppArmadillo.h>
using namespace arma;
using namespace Rcpp;
// [[Rcpp::export]]
arma::vec A_vec_solve_cpp(arma::mat coefs, arma::imat position, int n_variable, double delta, arma::vec dY) {
    int n_coef = coefs.n_cols;
    int data_len = dY.n_elem;
    arma::vec res(data_len + 1);
    arma::vec state(n_variable, arma::fill::zeros);
    arma::vec drift_vec(n_variable, arma::fill::zeros);
    arma::vec diffusion_vec(n_variable, arma::fill::zeros);

    for (int j = 0; j < data_len; j++) {
        drift_vec.zeros();
        diffusion_vec.zeros();

        for(int i = 0; i < n_coef; i++){
            int pos_0 = position(0,i) - 1; 
            int pos_1 = position(1,i) - 1;
            int pos_2 = position(2,i);

            if (pos_2 == 1) {
                if (pos_1 == -1) { 
                    drift_vec(pos_0) += coefs(j,i);
                } else {
                    drift_vec(pos_0) += coefs(j,i) * state(pos_1);
                }
            } else {
                if (pos_1 == -1) { 
                    diffusion_vec(pos_0) += coefs(j,i);
                } else {
                    diffusion_vec(pos_0) += coefs(j,i) * state(pos_1);
                }
            }
        }

        state = state + drift_vec * delta + diffusion_vec * dY(j);
        res(j + 1) = state(0);
    }
    return res;
}

==> scripts/funcs.R <==
library(Rcpp)
library(RcppArmadillo)
library(yuima)

Rcpp::sourceCpp("Avec_solve.cpp", showOutput = TRUE, rebuild = FALSE)

## Generate all pairings of the index vector `x`
## (i.e. partition `x` into disjoint unordered pairs)
pair_combn <- function(x){
  Filter(function(e) all(unique(x) %in% unlist(e)),
         combn(as.data.frame(combn(x,2)),
               length(x)/2, simplify = FALSE))
}


## Expand the moment E[X_t^i * ∏_{l=1}^k X_{s_l}^{j_vec[l]}] for Gaussian X
## Arguments:
##   i      : integer, power on X_t
##   j_vec  : integer vector of length k, powers on lagged X's
## Returns:
##   A list with elements `$powers` and `$coefs`
moment_cal <- function(i,j_vec){
  powers <- list()
  coefs <- numeric(0)
  
  j_li <- list()
  k <- length(j_vec)
  for(ind in 1:k){
    j_li[[ind]] <- 0:j_vec[ind]
  }
  q_table <- expand.grid(j_li)
  q_table <- q_table[apply(q_table,1,sum)<=i,]
  q_table <- as.matrix(q_table)
  for(s in 1:dim(q_table)[1]){
    q <- q_table[s,]
    j_rest_vec <- numeric(k)
    for(ind in 1:k){
      j_rest_vec[ind] <- j_vec[ind] - q[ind]
    }
    
    coef_q <- 1
    i.tmp <- i
    for(ind in 1:k){
      coef_q <- coef_q * choose(j_vec[ind],q[ind])*choose(i.tmp,q[ind])*factorial(q[ind])
      i.tmp <- i - q[ind]
    }
    
    i_rest1 <- i-sum(q)
    for(gamma_power in 0:(i_rest1%/%2)){
      i_rest.tmp <- i_rest1
      coef_gamma <- 1
      if(gamma_power>0){
        for(ind in 1:gamma_power){
          coef_gamma <- coef_gamma*choose(i_rest.tmp,2)
          i_rest.tmp <- i_rest.tmp-2
        }
      }
      coef_gamma <- coef_gamma/factorial(gamma_power)
      
      i_rest <- i_rest1 - 2*gamma_power
      if(sum(j_rest_vec)==0){
        power <- list(p=numeric(k),q = q, r = matrix(0,k,k),mu = i_rest,gamma=gamma_power)
        powers <- append(powers,list(power))
        coefs <- c(coefs,coef_q*coef_gamma)
        next
      }
      
      
      p_li <- list()
      for(ind in 1:k){
        p_li[[ind]] <- 0:j_rest_vec[ind]
      }
      p_table <- expand.grid(p_li)
      p_table <- p_table[(sum(j_rest_vec)-apply(p_table,1,sum))%%2==0,]
      p_table <- as.matrix(p_table)
      for(col in 1:dim(p_table)[1]){
        p <- p_table[col,]
        j_rest_vec2 <- j_rest_vec
        coef_p <- 1
        for(ind in 1:k){
          j_rest_vec2[ind] <- j_rest_vec[ind] - p[ind]
          coef_p <- coef_p * choose(j_rest_vec[ind],p[ind])
        }
        
        
        
        if(sum(j_rest_vec2) == 0){
          power <- list(p=p,q = q, r = matrix(0,k,k),mu = i_rest,gamma=gamma_power)
          powers <- append(powers,list(power))
          coefs <- c(coefs,coef_q*coef_p*coef_gamma)
          next
        }
        
        ind_vec <- numeric(0)
        for(ind in 1:k){
          ind_vec <- c(ind_vec,rep(ind,j_rest_vec2[ind]))
        }
        
        pairs <- pair_combn(1:length(ind_vec))
        for(ind in 1:length(pairs)){
          pairs[[ind]] <- data.frame(lapply(pairs[[ind]],function(x){ind_vec[x]}))
        }
        
        r_list <- list()
        r_coef <- numeric(0)
        for(pair in pairs){
          r <- matrix(0,k,k)
          for(row in 1:dim(pair)[2]){
            r[pair[1,row],pair[2,row]] <- r[pair[1,row],pair[2,row]] + 1
            if(pair[1,row] != pair[2,row]){
              r[pair[2,row],pair[1,row]] <- r[pair[2,row],pair[1,row]] + 1
            }
          }
          if(sum(is.element(r_list,r))){
            r_coef[which(is.element(r_list,r))] <- r_coef[which(is.element(r_list,r))] +1 
          }else{
            r_list <- append(r_list, list(r))
            r_coef <- c(r_coef,1)
          }
        }
        for(ind in 1:length(r_list)){
          power <- list(p=p,q = q, r = r_list[[ind]],mu = i_rest,gamma=gamma_power)
          powers <- append(powers,list(power))
          coefs <- c(coefs,coef_p*coef_q*r_coef[ind]*coef_gamma)
        }
        
      }
    }
    
    
  }
  return(list(powers=powers, coefs = coefs))
}

## Expand the moment E[X_t^i * ∏_{l=1}^k X_{s_l}^{j_vec[l]}]-
##                  -E[X_t^i] * E[∏_{l=1}^k X_{s_l}^{j_vec[l]}] for Gaussian X
## Arguments:
##   i      : integer, power on X_t
##   j_vec  : integer vector of length k, powers on lagged X's
## Returns:
##   A list with elements `$powers` and `$coefs`
moment_cal2 <- function(i,j_vec){
  powers <- list()
  coefs <- numeric(0)
  
  j_li <- list()
  k <- length(j_vec)
  for(ind in 1:k){
    j_li[[ind]] <- 0:j_vec[ind]
  }
  q_table <- expand.grid(j_li)
  q_table <- q_table[apply(q_table,1,sum)<=i& apply(q_table,1,sum)>0,]
  q_table <- as.matrix(q_table)
  for(s in 1:dim(q_table)[1]){
    q <- q_table[s,]
    j_rest_vec <- numeric(k)
    for(ind in 1:k){
      j_rest_vec[ind] <- j_vec[ind] - q[ind]
    }
    
    coef_q <- 1
    i.tmp <- i
    for(ind in 1:k){
      coef_q <- coef_q * choose(j_vec[ind],q[ind])*choose(i.tmp,q[ind])*factorial(q[ind])
      i.tmp <- i - q[ind]
    }
    
    i_rest1 <- i-sum(q)
    for(gamma_power in 0:(i_rest1%/%2)){
      i_rest.tmp <- i_rest1
      coef_gamma <- 1
      if(gamma_power>0){
        for(ind in 1:gamma_power){
          coef_gamma <- coef_gamma*choose(i_rest.tmp,2)
          i_rest.tmp <- i_rest.tmp-2
        }
      }
      coef_gamma <- coef_gamma/factorial(gamma_power)
      
      i_rest <- i_rest1 - 2*gamma_power
      if(sum(j_rest_vec)==0){
        power <- list(p=numeric(k),q = q, r = matrix(0,k,k),mu = i_rest,gamma=gamma_power)
        
        check <- mat_vec_comp(do.call("cbind",lapply(powers, unlist)),unlist(power))
        if(sum(check)>0){
          coefs[which(check)] <- coefs[which(check)]+coef_q*coef_gamma
        }else{
          powers <- append(powers,list(power))
          coefs <- c(coefs,coef_q*coef_gamma)
        }
        
        next
      }
      
      
      p_li <- list()
      for(ind in 1:k){
        p_li[[ind]] <- 0:j_rest_vec[ind]
      }
      p_table <- expand.grid(p_li)
      p_table <- p_table[(sum(j_rest_vec)-apply(p_table,1,sum))%%2==0,]
      p_table <- as.matrix(p_table)
      for(col in 1:dim(p_table)[1]){
        p <- p_table[col,]
        j_rest_vec2 <- j_rest_vec
        coef_p <- 1
        for(ind in 1:k){
          j_rest_vec2[ind] <- j_rest_vec[ind] - p[ind]
          coef_p <- coef_p * choose(j_rest_vec[ind],p[ind])
        }
        
        
        
        if(sum(j_rest_vec2) == 0){
          power <- list(p=p,q = q, r = matrix(0,k,k),mu = i_rest,gamma=gamma_power)
          
          check <- mat_vec_comp(do.call("cbind",lapply(powers, unlist)),unlist(power))
          if(sum(check)>0){
            coefs[which(check)] <- coefs[which(check)]+coef_q*coef_p*coef_gamma
          }else{
            powers <- append(powers,list(power))
            coefs <- c(coefs,coef_q*coef_p*coef_gamma)
          }
          next
        }
        
        ind_vec <- numeric(0)
        for(ind in 1:k){
          ind_vec <- c(ind_vec,rep(ind,j_rest_vec2[ind]))
        }
        
        pairs <- pair_combn(1:length(ind_vec))
        for(ind in 1:length(pairs)){
          pairs[[ind]] <- data.frame(lapply(pairs[[ind]],function(x){ind_vec[x]}))
        }
        
        r_list <- list()
        r_coef <- numeric(0)
        for(pair in pairs){
          r <- matrix(0,k,k)
          for(row in 1:dim(pair)[2]){
            r[pair[1,row],pair[2,row]] <- r[pair[1,row],pair[2,row]] + 1
            if(pair[1,row] != pair[2,row]){
              r[pair[2,row],pair[1,row]] <- r[pair[2,row],pair[1,row]] + 1
            }
          }
          if(sum(is.element(r_list,r))){
            r_coef[which(is.element(r_list,r))] <- r_coef[which(is.element(r_list,r))] +1 
          }else{
            r_list <- append(r_list, list(r))
            r_coef <- c(r_coef,1)
          }
        }
        for(ind in 1:length(r_list)){
          power <- list(p=p,q = q, r = r_list[[ind]],mu = i_rest,gamma=gamma_power)
          
          check <- mat_vec_comp(do.call("cbind",lapply(powers, unlist)),unlist(power))
          if(sum(check)>0){
            coefs[which(check)] <- coefs[which(check)]+coef_p*coef_q*r_coef[ind]*coef_gamma
          }else{
            powers <- append(powers,list(power))
            coefs <- c(coefs,coef_p*coef_q*r_coef[ind]*coef_gamma)
          }
        }
        
      }
    }
    
    
  }
  return(list(powers=powers, coefs = coefs))
}

## Expand the moment E[X_t^i * ∏_{l=1}^k X_{s_l}^{j_vec[l]}(dY_{s_l}-X_{s_l})]
## Arguments:
##   i      : integer, power on X_t
##   j_vec  : integer vector of length k, powers on lagged X's
## Returns:
##   A list with elements `$powers` and `$coefs`
exp_decomposition_1 <- function(i,j_vec){
  
  n <- length(j_vec)
  
  terms <- moment_cal(i,j_vec+1)
  d_table <- expand.grid(rep(list(c(0,1)),n))
  d_table <- as.matrix(d_table)
  powers <- list()
  coefs <- numeric()
  for(k in 1:length(terms$powers)){
    p <- terms$powers[[k]]$p
    q <- terms$powers[[k]]$q
    r <- terms$powers[[k]]$r
    mu_power <- terms$powers[[k]]$mu
    gamma_power <- terms$powers[[k]]$gamma
    
    
    
    for(l in 1:nrow(d_table)){
      coef <- terms$coefs[k]
      d_vec <- d_table[l,]
      
      if(any((p - d_vec)<0)){next}
      
      for(m in 1:n){
        coef <- d_vec[m] * coef * p[m] /(j_vec[m] + 1) - (1-d_vec[m]) * coef * (j_vec[m] + 1 - p[m]) /(j_vec[m]+1)
      }
      
      if(coef==0){next}
      
      new_power <- list(p = p-d_vec, q=q, r=r, mu_power=mu_power, gamma_power=gamma_power, d_vec=d_vec)
      
      powers <- append(powers, list(new_power))
      coefs <- c(coefs,coef)
    }
  }
  return(list(powers=powers, coefs = coefs))
}


## Expand the moment E[X_t^i * ∏_{l=1}^k X_{s_l}^{j_vec[l]}(dY_{s_l}-X_{s_l})]
##                  -E[X_t^i] * E[∏_{l=1}^k X_{s_l}^{j_vec[l]}(dY_{s_l}-X_{s_l})]
## Arguments:
##   i      : integer, power on X_t
##   j_vec  : integer vector of length k, powers on lagged X's
## Returns:
##   A list with elements `$powers` and `$coefs`
exp_decomposition_2 <- function(i,j_vec){
  
  n <- length(j_vec)
  
  terms <- moment_cal2(i,j_vec+1)
  d_table <- expand.grid(rep(list(c(0,1)),n))
  d_table <- as.matrix(d_table)
  powers <- list()
  coefs <- numeric(0)
  for(k in 1:length(terms$powers)){
    p <- terms$powers[[k]]$p
    q <- terms$powers[[k]]$q
    r <- terms$powers[[k]]$r
    mu_power <- terms$powers[[k]]$mu
    gamma_power <- terms$powers[[k]]$gamma
    
    
    
    for(l in 1:nrow(d_table)){
      coef <- terms$coefs[k]
      d_vec <- d_table[l,]
      
      if(any((p - d_vec)<0)){next}
      
      for(m in 1:n){
        coef <- d_vec[m] * coef * p[m] /(j_vec[m] + 1) - (1-d_vec[m]) * coef * (j_vec[m] + 1 - p[m]) /(j_vec[m]+1)
      }
      
      if(coef==0){next}
      
      new_power <- list(p = p-d_vec, q=q, r=r, mu_power=mu_power, gamma_power=gamma_power, d_vec=d_vec)
      
      powers <- append(powers, list(new_power))
      coefs <- c(coefs,coef)
    }
  }
  return(list(powers=powers, coefs = coefs))
}



## Compute J^n(X^i) in eq (13) with g(x)=x^j
## Arguments:
##   i       : integer, power on X
##   j       : integer, power on the perturbation function g
##   a       : numeric, coefficient of the drift term in the system equation
##   b       : numeric, coefficient of the diffusion term in the system equation
##   sigma   : numeric, coefficient of the diffusion term in the observation equation
##   epsilon : numeric, intensity of the perturbation term
##   obs     : numeric vector, observation of Y
##   delta   : numeric, step size of the observation
##   T       : numeric, length of the observation
##
## Return:
##   A numeric vector
J1 <- function(i,j,n,a, b,sigma,epsilon, obs, delta, T){
  ## linear approximation
  drift = c("a*X","X")
  diffusion = matrix(c("b", "0", "0", "sigma"), nrow=2)
  ymodel = setModel(
    drift=drift, 
    diffusion=diffusion, 
    solve.variable=c("X", "Y"),
    state.variable=c("X", "Y"),
    observed.variable="Y"
  )
  
  
  ydata <- setData(obs,delta=delta)
  
  ### set yuima
  variable_data_mapping <- list(
    "X" = NA,
    "Y" = 1
  )
  yuima <- setYuima(model = ymodel, data = ydata, variable_data_mapping = variable_data_mapping)
  
  ### Kalman-Bucy filter
  trueparam <- list(a=a, b=b, c=1, sigma = sigma, epsilon=epsilon)
  kalman <- kalmanBucyFilter(yuima, trueparam, mean_init = 0, vcov_init = 0, delta.vcov.solve = delta,env = environment())
  
  mu_vec <- as.vector(kalman@mean)
  gamma_vec <- kalman@vcov[1,1,]
  
  
  data_len <- length(obs) - 1
  
  a_vec <- rep(a,data_len+1)
  c_vec <- rep(1,data_len+1)
  
  j_vec <- rep(j,n)
  
  dY <- diff(obs)
  
  terms <- exp_decomposition_1(i,j_vec)
  n <- n
  N <- T/delta
  res <- 0
  powers <- terms$powers
  coefs <- terms$coefs
  
  for(k in 1:length(powers)){
    p <- powers[[k]]$p
    q <- powers[[k]]$q
    r <- powers[[k]]$r
    mu_power <- powers[[k]]$mu
    gamma_power <- powers[[k]]$gamma
    Z <- powers[[k]]$d_vec
    coef <- coefs[k]
    
    res <- res + coef*
      A_vec_rcpp_2(f = matrix(0,N+1,n),g = matrix(1,N+1,n), 
                   p = p, q=q, r=r,Z=Z ,a_vec, c_vec, gamma_vec, mu_vec,dY,delta,data_len,n)*
      mu_vec^mu_power*gamma_vec^gamma_power
  }
  return(res)
}


## Compute J^n(X^i) - J^0(X^i)*J^n(1) with g(x)=x^j
## Arguments:
##   i       : integer, power on X
##   j       : integer, power on the perturbation function g
##   a       : numeric, coefficient of the drift term in the system equation
##   b       : numeric, coefficient of the diffusion term in the system equation
##   sigma   : numeric, coefficient of the diffusion term in the observation equation
##   epsilon : numeric, intensity of the perturbation term
##   obs     : numeric vector, observation of Y
##   delta   : numeric, step size of the observation
##   T       : numeric, length of the observation
##
## Return:
##   A numeric vector
J2 <- function(i,j,n,a, b,sigma,epsilon, obs,  delta, T){
  ## linear approximation
  drift = c("a*X","X")
  diffusion = matrix(c("b", "0", "0", "sigma"), nrow=2)
  ymodel = setModel(
    drift=drift, 
    diffusion=diffusion, 
    solve.variable=c("X", "Y"),
    state.variable=c("X", "Y"),
    observed.variable="Y"
  )
  
  
  ydata <- setData(obs,delta=delta)
  
  ### set yuima
  variable_data_mapping <- list(
    "X" = NA,
    "Y" = 1
  )
  yuima <- setYuima(model = ymodel, data = ydata, variable_data_mapping = variable_data_mapping)
  
  ### Kalman-Bucy filter
  trueparam <- list(a=a, b=b, c=1, sigma = sigma, epsilon=epsilon)
  kalman <- kalmanBucyFilter(yuima, trueparam, mean_init = 0, vcov_init = 0, delta.vcov.solve = delta,env = environment())
  
  mu_vec <- as.vector(kalman@mean)
  gamma_vec <- kalman@vcov[1,1,]
  
  data_len <- length(obs) - 1
  
  a_vec <- rep(a,data_len+1)
  c_vec <- rep(1,data_len+1)
  
  j_vec <- rep(j,n)
  
  dY <- diff(obs)
  
  terms <- exp_decomposition_2(i,j_vec)
  N <- T/delta
  res <- 0
  powers <- terms$powers
  coefs <- terms$coefs
  
  for(k in 1:length(powers)){
    p <- powers[[k]]$p
    q <- powers[[k]]$q
    r <- powers[[k]]$r
    mu_power <- powers[[k]]$mu
    gamma_power <- powers[[k]]$gamma
    Z <- powers[[k]]$d_vec
    coef <- coefs[k]
    
    res <- res + coef*
      A_vec_rcpp_2(f = matrix(0,N+1,n),g = matrix(1,N+1,n), 
                   p = p, q=q, r=r,Z=Z ,a_vec, c_vec, gamma_vec, mu_vec,dY,delta,data_len,n)*
      mu_vec^mu_power*gamma_vec^gamma_power
  }
  return(res)
}




## Compute A(p,q,r,alpha;n) in eq (15)
A_vec_rcpp_2 <- function(f, g, p, q, r, Z, a_vec, c_vec, gamma_vec, mu_vec,dY,delta,data_len,n){
  mul_vec <- a_vec - c_vec^2 * gamma_vec / sigma^2
  
  waiting_list <- list(list(p=p, q=q, r=r, Z=Z, n=n))
  variable_list <- rep(list(numeric(0)),n)
  variable_list[[n]] <- as.matrix(unlist(list(p=p, q=q, r=r, Z=Z, n=n)))
  variable_ref <- rep(list(numeric(0)),n)
  variable_ref[[n]] <- 1
  variable.num <- 1
  last_variable_num <- 1
  
  
  coefs <- numeric(0)
  
  ##1:drift
  ##2:diffusion
  position <- numeric(0)
  
  while(length(waiting_list)>0){
    new_waiting <- list()
    for(variable in waiting_list){
      p.tmp <- variable$p
      q.tmp <- variable$q
      r.tmp <- variable$r
      Z.tmp <- variable$Z
      n.tmp <- variable$n
      
      
      
      coefs <- cbind(coefs,f[,n.tmp] + mul_vec * sum(q.tmp))
      position <- cbind(position, c(variable.num,variable.num,1))
      
      coefs <- cbind(coefs,g[,n.tmp]*mu_vec^(p.tmp[n.tmp])*gamma_vec^(q.tmp[n.tmp] + r.tmp[n.tmp,n.tmp]))
      if(n.tmp > 1){
        new_var <- list(p=p.tmp[1:(n.tmp-1)],
                        q=q.tmp[1:(n.tmp-1)] + r.tmp[1:(n.tmp-1),n.tmp], 
                        r=as.matrix(r.tmp[1:(n.tmp-1),1:(n.tmp-1)]),
                        Z=Z.tmp[1:(n.tmp-1)],n=n.tmp-1)
        check <- mat_vec_comp(variable_list[[n.tmp-1]],unlist(new_var))
        if(sum(check)>0){
          ref_num <- variable_ref[[n.tmp-1]][which(check)]
        }else{
          last_variable_num <- last_variable_num + 1
          ref_num <- last_variable_num
          new_waiting <- append(new_waiting,list(new_var))
          variable_list[[n.tmp-1]] <- cbind(variable_list[[n.tmp-1]],unlist(new_var))
          variable_ref[[n.tmp-1]] <- cbind(variable_ref[[n.tmp-1]], last_variable_num)
        }
        
        
        if(Z.tmp[n.tmp]==0){
          position <- cbind(position, c(variable.num,ref_num,1))
        }
        if(Z.tmp[n.tmp]==1){
          position <- cbind(position, c(variable.num,ref_num,2))
        }
      }else{
        if(Z.tmp[n.tmp]==0){
          position <- cbind(position, c(variable.num,0,1))
        }
        if(Z.tmp[n.tmp]==1){
          position <- cbind(position, c(variable.num,0,2))
        }
      }
      
      
      
      if(sum(p.tmp)>0){
        for(i in 1:n.tmp){
          if(p.tmp[i] >0 ){
            coefs <- cbind(coefs,(c_vec/sigma^2) * p.tmp[i])
            
            new_var <- list(p=vec_minus(p.tmp,i),
                            q=vec_plus(q.tmp,i), 
                            r=r.tmp,
                            Z=Z.tmp,n=n.tmp)
            check <- mat_vec_comp(variable_list[[n.tmp]],unlist(new_var))
            if(sum(check)>0){
              ref_num <- variable_ref[[n.tmp]][which(check)]
            }else{
              last_variable_num <- last_variable_num + 1
              ref_num <- last_variable_num
              new_waiting <- append(new_waiting,list(new_var))
              variable_list[[n.tmp]] <- cbind(variable_list[[n.tmp]],unlist(new_var))
              variable_ref[[n.tmp]] <- cbind(variable_ref[[n.tmp]], last_variable_num)
            }
            
            position <- cbind(position, c(variable.num,ref_num,2))
            
            
            
            
            if(p.tmp[i]>1){
              coefs <- cbind(coefs, 0.5*(c_vec^2/sigma^2)*p.tmp[i]*(p.tmp[i]-1))
              
              new_var <- list(p=vec_minus(p.tmp,i,2),
                              q=vec_plus(q.tmp,i,2), 
                              r=r.tmp,
                              Z=Z.tmp,n=n.tmp)
              check <- mat_vec_comp(variable_list[[n.tmp]],unlist(new_var))
              if(sum(check)>0){
                ref_num <- variable_ref[[n.tmp]][which(check)]
              }else{
                last_variable_num <- last_variable_num + 1
                ref_num <- last_variable_num
                new_waiting <- append(new_waiting,list(new_var))
                variable_list[[n.tmp]] <- cbind(variable_list[[n.tmp]],unlist(new_var))
                variable_ref[[n.tmp]] <- cbind(variable_ref[[n.tmp]], last_variable_num)
              }
              position <- cbind(position,c(variable.num,ref_num,1))
            }
            
            
            
            
            if(Z.tmp[n.tmp]==1){
              coefs <- cbind(coefs, c_vec*p.tmp[i]*g[,n.tmp]*mu_vec^vec_minus(p.tmp,i)[n.tmp]*gamma_vec^(vec_plus(q.tmp,i)[n.tmp] + r.tmp[n.tmp,n.tmp]))
              if(n.tmp > 1){
                new_var <- list(p=vec_minus(p.tmp,i)[1:(n.tmp-1)],
                                q=vec_plus(q.tmp,i)[1:(n.tmp-1)] + r.tmp[1:(n.tmp-1),n.tmp], 
                                r=as.matrix(r.tmp[1:(n.tmp-1),1:(n.tmp-1)]),
                                Z=Z.tmp[1:(n.tmp-1)],n=n.tmp-1)
                
                
                check <- mat_vec_comp(variable_list[[n.tmp-1]],unlist(new_var))
                if(sum(check)>0){
                  ref_num <- variable_ref[[n.tmp-1]][which(check)]
                }else{
                  last_variable_num <- last_variable_num + 1
                  ref_num <- last_variable_num
                  new_waiting <- append(new_waiting,list(new_var))
                  variable_list[[n.tmp-1]] <- cbind(variable_list[[n.tmp-1]],unlist(new_var))
                  variable_ref[[n.tmp-1]] <- cbind(variable_ref[[n.tmp-1]], last_variable_num)
                }
                position <- cbind(position,c(variable.num,ref_num,1))
              }else{
                position <- cbind(position, c(variable.num, 0, 1))
              }
            }
            
          }
          
        }
        
        
        if(n.tmp>1 & sum(p.tmp>0)>1){
          for(j in 2:n.tmp){
            for(i in 1:(j-1)){
              if(p.tmp[i]>0 & p.tmp[j]>0){
                coefs <- cbind(coefs, c_vec^2/sigma^2 * p.tmp[i]*p.tmp[j])
                new_var <- list(p=vec_minus(vec_minus(p.tmp,i),j),
                                q=vec_plus(vec_plus(q.tmp,i),j), 
                                r=r.tmp,
                                Z=Z.tmp,n=n.tmp)
                
                check <- mat_vec_comp(variable_list[[n.tmp]],unlist(new_var))
                if(sum(check)>0){
                  ref_num <- variable_ref[[n.tmp]][which(check)]
                }else{
                  last_variable_num <- last_variable_num + 1
                  ref_num <- last_variable_num
                  new_waiting <- append(new_waiting,list(new_var))
                  variable_list[[n.tmp]] <- cbind(variable_list[[n.tmp]],unlist(new_var))
                  variable_ref[[n.tmp]] <- cbind(variable_ref[[n.tmp]], last_variable_num)
                }
                position <- cbind(position,c(variable.num,ref_num,1))
              }
            }
          }
        }
      }
      
      
      if(sum(Z.tmp)>0){
        for(i in 1:n.tmp){
          if(Z.tmp[i] >0 ){
            coefs <- cbind(coefs,-(c_vec/sigma^2))
            
            new_var <- list(p=p.tmp,
                            q=vec_plus(q.tmp,i), 
                            r=r.tmp,
                            Z=vec_minus(Z.tmp,i),n=n.tmp)
            check <- mat_vec_comp(variable_list[[n.tmp]],unlist(new_var))
            if(sum(check)>0){
              ref_num <- variable_ref[[n.tmp]][which(check)]
            }else{
              last_variable_num <- last_variable_num + 1
              ref_num <- last_variable_num
              new_waiting <- append(new_waiting,list(new_var))
              variable_list[[n.tmp]] <- cbind(variable_list[[n.tmp]],unlist(new_var))
              variable_ref[[n.tmp]] <- cbind(variable_ref[[n.tmp]], last_variable_num)
            }
            
            position <- cbind(position, c(variable.num,ref_num,2))
            
            
            
            
            
            
            
            if(Z.tmp[n.tmp]==1 & sum(Z.tmp)>1 & i<n.tmp){
              coefs <- cbind(coefs, -c_vec*g[,n.tmp]*(mu_vec^p.tmp[n.tmp])*gamma_vec^(q.tmp[n.tmp] + r.tmp[n.tmp,n.tmp]))
              if(n.tmp > 1){
                new_var <- list(p=p.tmp[1:(n.tmp-1)],
                                q=vec_plus(q.tmp,i)[1:(n.tmp-1)] + r.tmp[1:(n.tmp-1),n.tmp], 
                                r=as.matrix(r.tmp[1:(n.tmp-1),1:(n.tmp-1)]),
                                Z=vec_minus(Z.tmp,i)[1:(n.tmp-1)],n=n.tmp-1)
                
                
                check <- mat_vec_comp(variable_list[[n.tmp-1]],unlist(new_var))
                if(sum(check)>0){
                  ref_num <- variable_ref[[n.tmp-1]][which(check)]
                }else{
                  last_variable_num <- last_variable_num + 1
                  ref_num <- last_variable_num
                  new_waiting <- append(new_waiting,list(new_var))
                  variable_list[[n.tmp-1]] <- cbind(variable_list[[n.tmp-1]],unlist(new_var))
                  variable_ref[[n.tmp-1]] <- cbind(variable_ref[[n.tmp-1]], last_variable_num)
                }
                position <- cbind(position,c(variable.num,ref_num,1))
              }else{
                position <- cbind(position, c(variable.num, 0, 1))
              }
            }
            
          }
          
        }
        
        
        if(n.tmp>1 & sum(Z.tmp)>1){
          for(j in 2:n.tmp){
            for(i in 1:(j-1)){
              if(p.tmp[i]>0 & Z.tmp[j]>0){
                coefs <- cbind(coefs, c_vec^2/sigma^2)
                new_var <- list(p=p.tmp,
                                q=vec_plus(vec_plus(q.tmp,i),j), 
                                r=r.tmp,
                                Z=vec_minus(vec_minus(Z.tmp,i),j),n=n.tmp)
                
                check <- mat_vec_comp(variable_list[[n.tmp]],unlist(new_var))
                if(sum(check)>0){
                  ref_num <- variable_ref[[n.tmp]][which(check)]
                }else{
                  last_variable_num <- last_variable_num + 1
                  ref_num <- last_variable_num
                  new_waiting <- append(new_waiting,list(new_var))
                  variable_list[[n.tmp]] <- cbind(variable_list[[n.tmp]],unlist(new_var))
                  variable_ref[[n.tmp]] <- cbind(variable_ref[[n.tmp]], last_variable_num)
                }
                position <- cbind(position,c(variable.num,ref_num,1))
              }
            }
          }
        }
      }
      
      
      if(sum(r.tmp)>0){
        for(i in 1:n.tmp){
          for(j in 1:i){
            if(r.tmp[i,j]>0){
              coefs <- cbind(coefs, -(c_vec^2/sigma^2)*r.tmp[i,j])
              new_var <- list(p=p.tmp,
                              q=vec_plus(vec_plus(q.tmp,i),j),
                              r=matrix_minus(r.tmp,i,j),
                              Z=Z.tmp,n=n.tmp)
              
              check <- mat_vec_comp(variable_list[[n.tmp]],unlist(new_var))
              if(sum(check)>0){
                ref_num <- variable_ref[[n.tmp]][which(check)]
              }else{
                last_variable_num <- last_variable_num + 1
                ref_num <- last_variable_num
                new_waiting <- append(new_waiting,list(new_var))
                variable_list[[n.tmp]] <- cbind(variable_list[[n.tmp]],unlist(new_var))
                variable_ref[[n.tmp]] <- cbind(variable_ref[[n.tmp]], last_variable_num)
              }
              position <- cbind(position,c(variable.num,ref_num,1))
            }
          }
        }
        
      }
      
      
      if(sum(p.tmp)>0&sum(Z.tmp)>0){
        for(i in 1:n.tmp){
          for(j in 1:n.tmp){
            if(p.tmp[i]>0 & Z.tmp[j]>0){
              coefs <- cbind(coefs, -c_vec^2/sigma^2)
              new_var <- list(p=vec_minus(p.tmp,i),
                              q=vec_plus(vec_plus(q.tmp,i),j), 
                              r=r.tmp,
                              Z=vec_minus(Z.tmp,j),n=n.tmp)
              
              check <- mat_vec_comp(variable_list[[n.tmp]],unlist(new_var))
              if(sum(check)>0){
                ref_num <- variable_ref[[n.tmp]][which(check)]
              }else{
                last_variable_num <- last_variable_num + 1
                ref_num <- last_variable_num
                new_waiting <- append(new_waiting,list(new_var))
                variable_list[[n.tmp]] <- cbind(variable_list[[n.tmp]],unlist(new_var))
                variable_ref[[n.tmp]] <- cbind(variable_ref[[n.tmp]], last_variable_num)
              }
              position <- cbind(position,c(variable.num,ref_num,1))
              
            }
          }
        }
      }
      
      variable.num = variable.num + 1
    }
    waiting_list <- new_waiting
  }
  
  
  #print(last_variable_num)
  
  
  res <- A_vec_solve_cpp(coefs, position,last_variable_num ,delta, dY-c_vec[1:data_len]*mu_vec[1:data_len]*delta)
  return(res)
  
}


## auxiliary functions
vec_minus <- function(vec,i,k=1){
  res <- vec
  res[i] <- max(vec[i] - k,0)
  return(res)
}

vec_plus <- function(vec,start, k=1,end = NULL){
  if(is.null(end)){
    end = start
  }
  
  res <- vec
  if(start>end){
    return(res)
  }
  for(i in start:end){
    res[i] <- vec[i] + k
  }
  return(res)
}

matrix_minus <- function(mat,i,j){
  res <- mat
  res[i,j] <- max(mat[i,j]-1,0)
  res[j,i] <- max(mat[j,i]-1,0)
  return(res)
}



mat_vec_comp <- function(mat,vec){
  if(length(mat)==0){return(FALSE)}else{
    return(apply(mat==vec,FUN=all,MARGIN=2))
  }
}



## alternative way to calculate m2
## Transform a product of Ito itegrals into multiple Ito integral 
terms_prod <- function(terms1,terms2){
  powers1 <- terms1$powers
  powers2 <- terms2$powers
  coefs1 <- terms1$coefs
  coefs2 <- terms2$coefs
  
  powers <- list()
  coefs <- numeric(0)
  for(i in 1:length(powers1)){
    for(j in 1:length(powers2)){
      power1 <- powers1[[i]]
      power2 <- powers2[[j]]
      
      p1 <- power1$p
      p2 <- power2$p
      q1 <- power1$q
      q2 <- power2$q
      r1 <- power1$r
      r2 <- power2$r
      mu1 <- power1$mu
      mu2 <- power2$mu
      gamma1 <- power1$gamma
      gamma2 <- power2$gamma
      d1 <- power1$d_vec
      d2 <- power2$d_vec
      coef1 <- coefs1[i]
      coef2 <- coefs2[j]
      
      n1 <- length(d1)
      n2 <- length(d2)
      
      new_p1 <- c(p1,p2)
      new_p2 <- c(p2,p1)
      new_q1 <- c(q1,q2)
      new_q2 <- c(q2,q1)
      new_r1 <- as.matrix(bdiag(list(r1,r2)))
      new_r2 <- as.matrix(bdiag(list(r2,r1)))
      new_mu <- mu1+mu2
      new_gamma <- gamma1+gamma2
      new_d1 <- c(d1,d2)
      new_d2 <- c(d2,d1)
      new_coef <- coef1 * coef2
      
      new_power1 <- list(p=new_p1, q=new_q1, r=new_r1, mu=new_mu, gamma=new_gamma, d_vec=new_d1)
      check <- mat_vec_comp(do.call("cbind",lapply(powers, unlist)),unlist(new_power1))
      
      if(sum(check)>0){
        coefs[which(check)] <- coefs[which(check)]+new_coef
      }else{
        powers <- append(powers,list(new_power1))
        coefs <- c(coefs,new_coef)
      }
      
      new_power2 <- list(p=new_p2, q=new_q2, r=new_r2, mu=new_mu, gamma=new_gamma, d_vec=new_d2)
      check <- mat_vec_comp(do.call("cbind",lapply(powers, unlist)),unlist(new_power2))
      if(sum(check)>0){
        coefs[which(check)] <- coefs[which(check)]+new_coef
      }else{
        powers <- append(powers,list(new_power2))
        coefs <- c(coefs,new_coef)
      }
      
      
      if((d1[n1]==1) & (d2[n2]==1)){
        new_p3 <- p1+p2
        new_q3 <- q1+q2
        new_r3 <- r1+r2
        new_power3 <- list(p=new_p3, q=new_q3, r=new_r3, mu=new_mu, gamma=new_gamma, d_vec=0)
        check <- mat_vec_comp(do.call("cbind",lapply(powers, unlist)),unlist(new_power3))
        if(sum(check)>0){
          coefs[which(check)] <- coefs[which(check)]+new_coef*sigma^2
        }else{
          powers <- append(powers,list(new_power3))
          coefs <- c(coefs,new_coef*sigma^2)
        }
      }
      
      
    }
  }
  return(list(powers=powers,coefs=coefs))
}




m2_calc <- function(a, b,sigma,epsilon, obs, delta, T){
  ## linear approximation
  drift = c("a*X","X")
  diffusion = matrix(c("b", "0", "0", "sigma"), nrow=2)
  ymodel = setModel(
    drift=drift, 
    diffusion=diffusion, 
    solve.variable=c("X", "Y"),
    state.variable=c("X", "Y"),
    observed.variable="Y"
  )
  
  
  ydata <- setData(obs,delta=delta)
  
  ### set yuima
  variable_data_mapping <- list(
    "X" = NA,
    "Y" = 1
  )
  yuima <- setYuima(model = ymodel, data = ydata, variable_data_mapping = variable_data_mapping)
  
  ### Kalman-Bucy filter
  trueparam <- list(a=a, b=b, c=1, sigma = sigma, epsilon=epsilon)
  kalman <- kalmanBucyFilter(yuima, trueparam, mean_init = 0, vcov_init = 0, delta.vcov.solve = delta,env = environment())
  
  mu_vec <- as.vector(kalman@mean)
  gamma_vec <- kalman@vcov[1,1,]
  
  
  data_len <- length(obs) - 1
  
  a_vec <- rep(a,data_len+1)
  c_vec <- rep(1,data_len+1)
  dY <- diff(obs)
  
  
  N <- T/delta
  
  
  terms1 <- exp_decomposition_2(1,c(3,3))
  terms2 <- terms_prod(exp_decomposition_2(1,3),exp_decomposition_1(0,3))
  
  powers <- terms1$powers
  coefs <- terms1$coefs
  
  powers2 <- list()
  coefs2 <- numeric()
  
  for(i in 1:length(terms2$powers)){
    power <- terms2$powers[[i]]
    check <- mat_vec_comp(do.call("cbind",lapply(powers, unlist)),unlist(power))
    if(sum(check)>0){
      coefs[which(check)] <- coefs[which(check)]-terms2$coefs[i]
    }else{
      powers2 <- append(powers2,list(power))
      coefs2 <- c(coefs2,terms2$coefs[i])
    }
  }
  
  print(paste(length(coefs[coefs==0]),"terms cancelled!"))
  
  powers <- powers[coefs!=0]
  coefs <- coefs[coefs!=0]
  
  
  m2 <- 0
  
  for(k in 1:length(powers)){
    p <- powers[[k]]$p
    q <- powers[[k]]$q
    r <- powers[[k]]$r
    mu_power <- powers[[k]]$mu
    gamma_power <- powers[[k]]$gamma
    Z <- powers[[k]]$d_vec
    coef <- coefs[k]
    m2 <- m2 + coef*
      A_vec_rcpp_2(f = matrix(0,N+1,2),g = matrix(1,N+1,2), 
                   p = p, q=q, r=r,Z=Z ,a_vec, c_vec, gamma_vec, mu_vec,dY,delta,N,2)*
      mu_vec^mu_power*gamma_vec^gamma_power
  }
  
  for(k in 1:length(powers2)){
    p <- powers2[[k]]$p
    q <- powers2[[k]]$q
    r <- powers2[[k]]$r
    mu_power <- powers2[[k]]$mu
    gamma_power <- powers2[[k]]$gamma
    Z <- powers2[[k]]$d_vec
    coef <- coefs2[k]
    
    m2 <- m2 - coef*
      A_vec_rcpp_2(f = matrix(0,N+1,1),g = matrix(1,N+1,1), 
                   p = p, q=q, r=r,Z=Z ,a_vec, c_vec, gamma_vec, mu_vec,dY,delta,N,1)*
      mu_vec^mu_power*gamma_vec^gamma_power
  }
  
  m2 <- m2/sigma^4
}


==> scripts/sim_cubic.R <==
library(yuima)
source("funcs.R")
seed_n <- 142
T <- 10
delta <- 0.01
n <- T/delta
N <- n

a <- -0.4
b <- 0.5
sigma <- 0.3
epsilon <- 0.2

## Model definition and simulation
## dX_t = aX_t + b dV_t
## dY_t = (X_t + epsilon*X^3)dt + sigma dW_t
drift = c("a*X","X+epsilon*X^3")
diffusion = matrix(c("b", "0", "0", "sigma"), nrow=2)
ymodel = setModel(
  drift=drift, 
  diffusion=diffusion, 
  solve.variable=c("X", "Y"),
  state.variable=c("X", "Y")
)

## Simulate path
trueparam <- list(a=a,b=b,c=c,sigma = sigma, epsilon=epsilon)
set.seed(seed_n)
tmp.yuima <- simulate(ymodel,true.parameter = trueparam,sampling=setSampling(n=n,Terminal=T))

## Extract the simulated observation
obs <- as.vector(tmp.yuima@data@original.data[,2])

## Linear approximation
## dX_t = aX_t dt + b dV_t
## dY_t = X_t dt + sigma dW_t
drift = c("a*X","X")
diffusion = matrix(c("b", "0", "0", "sigma"), nrow=2)
ymodel = setModel(
  drift=drift, 
  diffusion=diffusion, 
  solve.variable=c("X", "Y"),
  state.variable=c("X", "Y"),
  observed.variable="Y"
)

## Set yuima
variable_data_mapping <- list(
  "X" = NA,
  "Y" = 1
)
ydata <- setData(obs,delta=delta)
yuima <- setYuima(model = ymodel, data = ydata, variable_data_mapping = variable_data_mapping)

## Kalman-Bucy filter
kalman <- kalmanBucyFilter(yuima, trueparam, mean_init = 0, vcov_init = 0, delta.vcov.solve = delta)
#mean
mu_vec <- as.vector(kalman@mean)
#variance
gamma_vec <- kalman@vcov[1,1,]


## Calculate the asymptotic expanasion
## J_1(i,j,n,a, b,sigma,obs,delta) computes J^n(X^i) of eq (13) with g(x)=x^j
## J_2(i,j,n,a, b,sigma,obs,delta) computes J^n(X^i) - J^0(X^i)*J^n(1) with g(x)=x^j
m1 <- J2(1,3,1,a, b,sigma,epsilon,obs,delta,T)/sigma^2
m2 <- J2(1,3,2,a, b,sigma,epsilon,obs,delta,T)/sigma^4 -  J2(1,3,1,a, b,sigma,epsilon,obs,delta,T)*J1(0,3,1,a, b,sigma,epsilon,obs,delta,T)/(sigma^4)

## alternative
#m2 <- m2_calc(a, b,sigma,epsilon,obs,delta,T)

## Plot
original_X <- as.vector(tmp.yuima@data@zoo.data[[1]])
plot_result <- function(r){
  n1 <- m1
  n2 <- m2
  if(r != Inf){
    n1[r*abs(mu_vec)<abs(epsilon * m1)] <- r*(m1*(abs(mu_vec)/abs(epsilon * m1)))[r*abs(mu_vec)<abs(epsilon * m1)]
    n2[r*abs(epsilon * n1)<abs(epsilon^2 * m2)] <- r*(m2*(abs(epsilon * n1)/abs(epsilon^2 * m2)))[r*abs(epsilon * n1)<abs(epsilon^2 * m2)]
  }
  
  plot(((0:(T/delta))*delta),original_X,type="l",lwd=2, 
       ylim=c(1.5*min(original_X),1.5*max(original_X)), xlab="t",ylab=expression(X[t]),cex.lab=1.3)
  lines(((0:(T/delta))*delta),as.vector(mu_vec),col="blue",lty=2,lwd=2)
  lines(((0:(T/delta))*delta),ts(mu_vec+epsilon * n1),col="red",lty=2,lwd=2)
  lines(((0:(T/delta))*delta),ts(mu_vec+epsilon * n1+epsilon^2*n2),type="l",col="green3", lty=2,lwd=2)
  if( r==Inf){
    legend("topleft",c(expression(X["t"]), 
                       expression(mu[t*";"*t]),
                       expression(N[t]^{"[1],"*epsilon} ),
                       expression(N[t]^{"[2],"*epsilon}*" ")),
           col=c("black","blue","red","green3"),lty = c(1,2,2,2),lwd=c(2,2,2,2))
    
  }else{
    legend("topleft",c(expression(X["t"]), 
                       expression(mu[t*";"*t]),
                       expression(tilde(N)[t]^{"[1],"*epsilon} ),
                       expression(tilde(N)[t]^{"[2],"*epsilon}*" ")),
           col=c("black","blue","red","green3"),lty = c(1,2,2,2),lwd=c(2,2,2,2))
  }
  
}
plot_result(Inf)
plot_result(0.2)


## Compute density
# Moments
mu1 <- mu_vec + epsilon*J2(1,3,1,a, b,sigma,epsilon,obs,delta,T)/sigma^2
mu2 <- mu_vec^2+gamma_vec + epsilon *J2(1,3,1,a, b,sigma,epsilon,obs,delta,T)/sigma^2
mu3 <- mu_vec^3+3*mu_vec*gamma_vec + epsilon *J2(1,3,1,a, b,sigma,epsilon,obs,delta,T)/sigma^2
mu4 <- mu_vec^4+6*mu_vec^2*gamma_vec + 3*gamma_vec^2 + epsilon *J2(1,3,1,a, b,sigma,epsilon,obs,delta,T)/sigma^2

# Cumulants
k1 <- mu1
k2 <- mu2-mu1^2
k3 <- mu3-3*mu2*mu1+2*mu1^3
k4 <- mu4-4*mu3*mu1-3*mu2^2+12*mu2*mu1^2-6*mu1^4

# Edgeworth expansion at t=10 (exponential version)
i <- 1001
dens_unnorm <- function(x){
  z <- (x-k1[i])/sqrt(k2[i])
  d <- exp(-z^2/2)*exp(k3[i]/(6*k2[i]^(3/2))*(z^3-3*z)+k4[i]/(24*k2[i]^2)*(z^4-6*z^2+3))
}
dens <- function(x){dens_unnorm(x)/integrate(dens_unnorm,-3,3)$value}


# Plot density
par(family="serif")
par(ps=26)
plot(dens,xlim=c(-0.5,0.8), xlab=("X"),ylab=("conditonal density"),lwd=5)
true_X <- as.vector(tmp.yuima@data@zoo.data[[1]])
abline(v=true_X[i],lty=2, lwd=2,col="blue")
abline(v=(mu_vec+epsilon * m1)[i],lty=2, lwd=2,col="red")
text(x=true_X[i]-0.1,y=0.1,"True X", col="blue")
text(x=(mu_vec+epsilon * m1)[i]+0.1,y=0.1,"Mean", col="red")


==> scripts/sim_linear.R <==
library(yuima)
source("funcs.R")
seed_n <- 155
T <- 10
delta <- 0.001
n <- T/delta
N <- n

a <- -0.2
b <- 0.8
c <- 1
sigma <- 0.2
epsilon <- 0.5

## Model definition and simulation
## dX_t = aX_t + b dV_t
## dY_t = (X_t + epsilon*X)dt + sigma dW_t
drift = c("a*X","X+epsilon*X")
diffusion = matrix(c("b", "0", "0", "sigma"), nrow=2)
ymodel = setModel(
  drift=drift, 
  diffusion=diffusion, 
  solve.variable=c("X", "Y"),
  state.variable=c("X", "Y")
)

## Simulate path
trueparam <- list(a=a,b=b,c=c,sigma = sigma, epsilon=epsilon)
set.seed(seed_n)
tmp.yuima <- simulate(ymodel,true.parameter = trueparam,sampling=setSampling(n=n,Terminal=T))

## Extract the simulated observation
obs <- as.vector(tmp.yuima@data@original.data[,2])

## Linear approximation
## dX_t = aX_t dt + b dV_t
## dY_t = X_t dt + sigma dW_t
drift = c("a*X","X")
diffusion = matrix(c("b", "0", "0", "sigma"), nrow=2)
ymodel = setModel(
  drift=drift, 
  diffusion=diffusion, 
  solve.variable=c("X", "Y"),
  state.variable=c("X", "Y"),
  observed.variable="Y"
)

## Set yuima
variable_data_mapping <- list(
  "X" = NA,
  "Y" = 1
)
ydata <- setData(obs,delta=delta)
yuima <- setYuima(model = ymodel, data = ydata, variable_data_mapping = variable_data_mapping)

## Kalman-Bucy filter
kalman <- kalmanBucyFilter(yuima, trueparam, mean_init = 0, vcov_init = 0, delta.vcov.solve = delta)
#mean
mu_vec <- as.vector(kalman@mean)
#variance
gamma_vec <- kalman@vcov[1,1,]


## Calculate the asymptotic expanasion
## J_1(i,j,n,a, b,sigma,obs,delta) computes J^n(X^i) of eq (13) with g(x)=x^j
## J_2(i,j,n,a, b,sigma,obs,delta) computes J^n(X^i) - J^0(X^i)*J^n(1) with g(x)=x^j
m1 <- J2(1,1,1,a, b,sigma,epsilon,obs,delta,T)/sigma^2
m2 <- J2(1,1,2,a, b,sigma,epsilon,obs,delta,T)/sigma^4 -  J2(1,1,1,a, b,sigma,epsilon,obs,delta,T)*J1(0,1,1,a, b,sigma,epsilon,obs,delta,T)/(sigma^4)

## True filter
drift = c("a*X","(c+epsilon)*X")
diffusion = matrix(c("b", "0", "0", "sigma"), nrow=2)
ymodel = setModel(
  drift=drift, 
  diffusion=diffusion, 
  solve.variable=c("X", "Y"),
  state.variable=c("X", "Y"),
  observed.variable="Y"
)
variable_data_mapping <- list(
  "X" = NA,
  "Y" = 1
)
yuima.true <- setYuima(model = ymodel, data = ydata, variable_data_mapping = variable_data_mapping)
kalman.true <- kalmanBucyFilter(yuima.true, trueparam, mean_init = 0, vcov_init = 0, delta.vcov.solve = delta)
mu_vec.true <- as.vector(kalman.true@mean)


## Plot
plot(((0:(T/delta))*delta),mu_vec.true,type="l",lwd=2, 
     ylim=c(1.5*min(mu_vec.true),1.5*max(mu_vec.true)), xlab="t",ylab=expression(X[t]),cex.lab=1.3)
lines(((0:(T/delta))*delta),as.vector(mu_vec),col="blue",lty=2,lwd=1)
lines(((0:(T/delta))*delta),ts(mu_vec+epsilon * m1),col="red",lty=2,lwd=1)
lines(((0:(T/delta))*delta),ts(mu_vec+epsilon * m1+epsilon^2*m2),type="l",col="green3", lty=2,lwd=1)
legend("topleft",c("True filter", 
                   expression("Up to "*epsilon^0),
                   expression("Up to "*epsilon^1),
                   expression("Up to "*epsilon^2)),
       col=c("black","blue","red","green3"),lty = c(1,2,2,2),lwd=c(2,2,2,2))

